Gravitational-wave constraints on the equatorial ellipticity of millisecond pulsars

We present a search for continuous gravitational waves from five radio pulsars, comprising three recycled pulsars (PSR J0437-4715, PSR J0711-6830, and PSR J0737-3039A) and two young pulsars: the Crab pulsar (J0534+2200) and the Vela pulsar (J0835-4510). We use data from the third observing run of Advanced LIGO and Virgo combined with data from their first and second observing runs. For the first time we are able to match (for PSR J0437-4715) or surpass (for PSR J0711-6830) the indirect limits on gravitational-wave emission from recycled pulsars inferred from their observed spin-downs, and constrain their equatorial ellipticities to be less than $10^{-8}$. For each of the five pulsars, we perform targeted searches that assume a tight coupling between the gravitational-wave and electromagnetic signal phase evolution. We also present constraints on PSR J0711-6830, the Crab pulsar and the Vela pulsar from a search that relaxes this assumption, allowing the gravitational-wave signal to vary from the electromagnetic expectation within a narrow band of frequencies and frequency derivatives.

==> makeMRT.py <==
#!/usr/env/bin python

"""
Make a Machine Readable Table of the results.
"""

import pandas as pd
import io
import os
import numpy as np

# the data tables as a CSV table
data = """
J0534+2200, 1.4E-24, 12.7E-26, 7.9E-26, 8.9E-26, 6.2E-26, 15.9E-26, 12.4E-26, 6.3E-27, 5.6E-27, 7.9E-27, 7.1E-27, 1.5E-26, 1.2E-26, 1.9E-26, 1.5E-26, 3.0E-26, 2.9E-26, 6.6E32, 5.7E32, 7.9E32, 6.3E32, 12.6E32, 12.1E32, 8.6E-6, 7.4E-6, 10E-6, 8.1E-6, 16.3E-6, 15.7E-6, 0.010, 0.009, 0.013, 0.011, 0.021, 0.021
J0835-4510, 3.3E-24, 1100E-26, 980E-24, 1470E-26, 1370E-26, 1700E-26, 1400E-26, 120E-27, 84E-27, 116E-27, 48E-27, 22E-26, 17E-26, 23E-26, 12E-26, 24E-26, 24E-26, 91E32, 73E32, 96E32, 50E32, 100E32, 102E32, 12.0E-5, 9.5E-5, 12.4E-5, 6.4E-5, 13.0E-5, 13.2E-5, 0.066, 0.053, 0.069, 0.036, 0.072, 0.074
J0437-4715, 7.9E-27, 2.2E-26, NaN, 2.1E-26, NaN, NaN, NaN, 4.1E-27, NaN, 7.2E-27, NaN, 0.78E-26, NaN, 0.86E-26, NaN, NaN, NaN, 0.0074E32, NaN, 0.0082E32, NaN, NaN, NaN, 9.5E-9, NaN, 11.0E-9, NaN, NaN, NaN, 0.98, NaN, 1.1, NaN, NaN, NaN
J0711-6830, 1.2E-26, 2.6E-26, NaN, 2.4E-26, NaN, 2.9E-26, NaN, 3.5E-27, NaN, 9.4E-27, NaN, 0.82E-26, NaN, 0.98E-26, NaN, 0.91E-26, NaN, 0.0064E32, NaN, 0.0059E32, NaN, 0.0053E32, NaN, 8.3E-9, NaN, 7.7E-9, NaN, 7.2E-9, NaN, 0.68, NaN, 0.81, NaN, 0.76, NaN
J0737-3039A, 0.62E26, 5.9E-26, NaN, 3.0E-26, NaN, NaN, NaN, 3.3E-27, NaN, 1.2E-27, NaN, 0.69E-26, NaN, 0.99E-26, NaN, NaN, NaN, 0.80E32, NaN, 1.1E32, NaN, NaN, NaN, 1.0E-6, NaN, 1.4E-6, NaN, NaN, NaN, 1.1, NaN, 1.6, NaN, NaN, NaN
"""

csvdata = io.StringIO(data)

dtypes = {
    "Name": str,
    "H0SD": np.float,
    "C21ULBayes": np.float,
    "C21ULResBayes": np.float,
    "C21ULFStat": np.float,
    "C21ULResGStat": np.float,
    "C21UL5nVec": np.float,
    "C21ULRes5nVec": np.float,
    "C22ULBayes": np.float,
    "C22ULResBayes": np.float,
    "C22ULFStat": np.float,
    "C22ULResGStat": np.float,
    "H0ULBayes": np.float,
    "H0ULResBayes": np.float,
    "H0ULFStat": np.float,
    "H0ULResGStat": np.float,
    "H0UL5nVec": np.float,
    "H0ULRes5nVec": np.float,
    "Q22ULBayes": np.float,
    "Q22ULResBayes": np.float,
    "Q22ULFStat": np.float,
    "Q22ULResGStat": np.float,
    "Q22UL5nVec": np.float,
    "Q22ULRes5nVec": np.float,
    "ELLULBayes": np.float,
    "ELLULResBayes": np.float,
    "ELLULFStat": np.float,
    "ELLULResGStat": np.float,
    "ELLUL5nVec": np.float,
    "ELLULRes5nVec": np.float,
    "SDRatioBayes": np.float,
    "SDRatioResBayes": np.float,
    "SDRatioFStat": np.float,
    "SDRatioResGStat": np.float,
    "SDRatio5nVec": np.float,
    "SDRatioRes5nVec": np.float,
}

df = pd.read_csv(csvdata, converters=dtypes, names=list(dtypes.keys()))

# write out machine readable version of the table in CDS format
# https://journals.aas.org/data-guide/#machine_readable_tables
headerdict = {}
headerdict["title"] = "Gravitational-wave constraints on the ellipticity of millisecond pulsars"
headerdict["authors"] = "Abbott B. P. et al."
headerdict["tablecap"] = "Limits on Gravitational-wave Amplitude, and Other Derived Quantities, for the Three Targeted Searches"
headerdict["filename"] = "resultstable.txt"  # name of results table file

# set the format string (width, alignment, decimal places) for each column
formtype = {}
formtype['Name'] = {'ftype': 'A', 'stype': '', 'length': 11, 'decimal': '', 'align': '<'}
formtype['H0SD'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C21ULBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C21ULResBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C21ULFStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C21ULResGStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C21UL5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C21ULRes5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C22ULBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C22ULResBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C22ULFStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['C22ULResGStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['H0ULBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['H0ULResBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['H0ULFStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['H0ULResGStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['H0UL5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['H0ULRes5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['Q22ULBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['Q22ULResBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['Q22ULFStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['Q22ULResGStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['Q22UL5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['Q22ULRes5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['ELLULBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['ELLULResBayes'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['ELLULFStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['ELLULResGStat'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['ELLUL5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['ELLULRes5nVec'] = {'ftype': 'E', 'stype': 'E', 'length': 8, 'decimal': '.2', 'align': '>'}
formtype['SDRatioBayes'] = {'ftype': 'F', 'stype': 'f', 'length': 8, 'decimal': '.3', 'align': '>'}
formtype['SDRatioResBayes'] = {'ftype': 'F', 'stype': 'f', 'length': 8, 'decimal': '.3', 'align': '>'}
formtype['SDRatioFStat'] = {'ftype': 'F', 'stype': 'f', 'length': 8, 'decimal': '.3', 'align': '>'}
formtype['SDRatioResGStat'] = {'ftype': 'F', 'stype': 'f', 'length': 8, 'decimal': '.3', 'align': '>'}
formtype['SDRatio5nVec'] = {'ftype': 'F', 'stype': 'f', 'length': 8, 'decimal': '.3', 'align': '>'}
formtype['SDRatioRes5nVec'] = {'ftype': 'F', 'stype': 'f', 'length': 8, 'decimal': '.3', 'align': '>'}

sep = 2  # seperator between columns
startidx = 1
for i, key in enumerate(formtype):
    align = formtype[key]['align']
    length = formtype[key]['length']
    decimal = formtype[key]['decimal']
    stype = formtype[key]['stype']
    formtype[key]['fstring'] = '{{0:{}{}{}{}}}'.format(align, length, decimal, stype)

    endidx = startidx + length - 1
    headerdict['byte{0:02d}'.format(i)] = '{0:>4}-{1:>3}'.format(startidx, endidx)
    startidx = endidx + sep

    ftype = formtype[key]['ftype']
    fstr = '{}{}{}'.format(ftype, length, decimal)
    headerdict['fm{0:02d}'.format(i)] = '{0:<6}'.format(fstr)


mrtheader = """Title: {title}
Authors: {authors}
Table: {tablecap}
===============================================================================
Byte-by-byte Description of file: {filename}
-------------------------------------------------------------------------------
   Bytes Format  Units   Label           Explanations
-------------------------------------------------------------------------------
{byte00} {fm00}  ---     Name            Pulsar J2000 coordinate name
{byte01} {fm01}  ---     H0SD            Spin-down limit of gravitational wave amplitude
{byte02} {fm02}  ---     C21ULBayes      Observed 95% credible upper limit on amplitude from the l=2, m=1 mode using the Bayesian analysis
{byte03} {fm03}  ---     C21ULResBayes   ? Observed 95% credible upper limit on amplitude from the l=2, m=1 mode using restricted orientation priors using the Bayesian analysis
{byte04} {fm04}  ---     C21ULFStat      Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using the F-statistic analysis
{byte05} {fm05}  ---     C21ULResGStat   ? Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using restricted orientation priors using the G-statistic analysis
{byte06} {fm06}  ---     C21UL5nVec      ? Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using the 5n-vector analysis
{byte07} {fm07}  ---     C21ULRes5nVec   ? Observed 95% confidence upper limit on amplitude from the l=2, m=1 mode using restricted orientation priors using the 5n-vector analysis
{byte08} {fm08}  ---     C22ULBayes      Observed 95% credible upper limit on amplitude from the l=m=2 mode using the Bayesian analysis
{byte09} {fm09}  ---     C22ULResBayes   ? Observed 95% credible upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the Bayesian analysis
{byte10} {fm10}  ---     C22ULFStat      Observed 95% confidence upper limit on amplitude from the l=m=2 mode using the F-statistic analysis
{byte11} {fm11}  ---     C22ULResGStat   ? Observed 95% confidence upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the G-statistic analysis
{byte12} {fm12}  ---     H0ULBayes       Observed 95% credible upper limit on amplitude from the l=m=2 mode using the Bayesian analysis
{byte13} {fm13}  ---     H0ULResBayes    ? Observed 95% credible upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the Bayesian analysis
{byte14} {fm14}  ---     H0ULFStat       Observed 95% confidence upper limit on amplitude from the l=m=2 mode using the F-statistic analysis
{byte15} {fm15}  ---     H0ULResGStat    ? Observed 95% confidence upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the G-statistic analysis
{byte16} {fm16}  ---     H0UL5nVec       ? Observed 95% confidence upper limit on amplitude from the l=m=2 mode using the 5n-vector analysis
{byte17} {fm17}  ---     H0ULRes5nVec    ? Observed 95% confidence upper limit on amplitude from the l=m=2 mode using restricted orientation priors using the 5n-vector analysis
{byte18} {fm18}  kg.m2   Q22ULBayes      Derived 95% credible upper limit on the l=m=2 mass quadrupole moment using the Bayesian analysis
{byte19} {fm19}  kg.m2   Q22ULResBayes   ? Derived 95% credible upper limit on the l=m=2 mass quadrupole moment using restricted orientation priors using the Bayesian analysis
{byte20} {fm20}  kg.m2   Q22ULFStat      Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using the F-statistic analysis
{byte21} {fm21}  kg.m2   Q22ULResGStat   ? Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using restricted orientation priors using the G-statistic analysis
{byte22} {fm22}  kg.m2   Q22UL5nVec      ? Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using the 5n-vector analysis
{byte23} {fm23}  kg.m2   Q22ULRes5nVec   ? Derived 95% confidence upper limit on the l=m=2 mass quadrupole moment using restricted orientation priors using the 5n-vector analysis
{byte24} {fm24}  ---     ELLULBayes      Derived 95% credible upper limit on the fiducial ellipticity using the Bayesian analysis
{byte25} {fm25}  ---     ELLULResBayes   ? Derived 95% credible upper limit on the fiducial ellipticity using restricted orientation priors using the Bayesian analysis
{byte26} {fm26}  ---     ELLULFStat      Derived 95% confidence upper limit on the fiducial ellipticity using the F-statistic analysis
{byte27} {fm27}  ---     ELLULResGStat   ? Derived 95% confidence upper limit on the fiducial ellipticity using restricted orientation priors using the G-statistic analysis
{byte28} {fm28}  ---     ELLUL5nVec      ? Derived 95% confidence upper limit on the fiducial ellipticity using the 5n-vector analysis
{byte29} {fm29}  ---     ELLULRes5nVec   ? Derived 95% confidence upper limit on the fiducial ellipticity using restricted orientation priors using the 5n-vector analysis
{byte30} {fm30}  ---     SDRatioBayes    Ratio H0ULBayes/H0SD
{byte31} {fm31}  ---     SDRatioResBayes Ratio H0ULResBayes/H0SD
{byte32} {fm32}  ---     SDRatioFStat    Ratio H0ULFStat/H0SD
{byte33} {fm33}  ---     SDRatioResGStat Ratio H0ULResGStat/H0SD
{byte34} {fm34}  ---     SDRatio5nVec    Ratio H0UL5nVec/H0SD
{byte35} {fm35}  ---     SDRatioRes5nVec Ratio H0ULRes5nVec/H0SD
-------------------------------------------------------------------------------
-------------------------------------------------------------------------------
"""

# output file
fp = open(headerdict['filename'], 'w')
fp.write(mrtheader.format(**headerdict))

# output data
for i in range(len(df)):
    for key in formtype:
        value = df[key][i]
        fstring = formtype[key]['fstring']
        length = formtype[key]['length']
        if str(value) == 'nan' or len(str(value)) == 0:
            # set empty string of the correct length
            ostring = ' '*length
        else:
            if isinstance(value, bytes):
                ostring = fstring.format(value.decode('utf-8'))
            else:
                ostring = fstring.format(value)

        fp.write(ostring)
        fp.write(' ')  # add a single space between values

    fp.write('\n')

fp.close()

